Synthesizing Power and Area Efficient Image Processing Pipelines on FPGAs using Customized Bit-widths

High-level synthesis (HLS) has received significant attention in recent years, improving programmability for FPGAs. PolyMage is a domain-specific language (DSL) for image processing pipelines that also has a HLS backend to translate the input DSL into an equivalent circuit that can be synthesized on FPGAs, while leveraging an HLS suite. The data at each stage of a pipeline is stored using a fixed-point data type (alpha,beta) where alpha and beta denote the number of integral and fractional bits. The power and area savings while performing arithmetic operations on fixed-point data type is known to be significant over using floating point. In this paper, we first propose an interval-arithmetic based range analysis (alpha-analysis) algorithm to estimate the number of bits required to store the integral part of the data at each stage of an image processing pipeline. The analysis algorithm uses the homogeneity of pixel signals at each stage to cluster them and perform a combined range analysis. Secondly, we propose a software architecture for easily deploying any kind of interval/affine arithmetic based range analyses in the DSL compiler. Thirdly, we propose a new range analysis technique using Satisfiability Modulo Theory (SMT) solvers, and show that the range estimates obtained through it are very close to the lower bounds obtained through profile-driven analysis.We evaluated our bitwidth analysis algorithms on four image processing benchmarks listed in the order of increasing complexity: Unsharp Mask, Down-Up Sampling, Harris Corner Detection and Horn-Schunck Optical Flow. For example, on Optical Flow, the interval analysis based approach showed an 1.4x and 1.14x improvement on area and power metrics over floating-point representation respectively; whereas the SMT solver based approach showed 2.49x and 1.58x improvement on area and power metrics when compared to interval analysis.

==> code/harris.py <==
R, C = Parameter(Int, "R"), Parameter(Int, "C")
I = Image(Float, "I", [R+2, C+2])

x, y = Variable("x"), Variable("y")
row, col = Interval(0, R+1, 1), Interval(0, C+1, 1)

c = Condition(x, '>=', 1) & Condition(x, '<=', R) & \
    Condition(y, '>=', 1) & Condition(y, '<=', C)

cb = Condition(x, '>=', 2) & Condition(x, '<=', R-1) & \
     Condition(y, '>=', 2) & Condition(y, '<=', C-1)

Iy = Function(varDom = ([x, y], [row, col]), Float, "Iy")
Iy.defn = [ Case(c, Stencil(I(x, y), 1.0/12, \
                                   [[-1,-2,-1], \
                                    [ 0, 0, 0], \
                                    [ 1, 2, 1]])) ]

Ix = Function(varDom = ([x, y], [row, col]), Float, "Ix")
Ix.defn = [ Case(c, Stencil(I(x, y), 1.0/12, \
                                   [[-1, 0, 1], \
                                    [-2, 0, 2], \
                                    [-1, 0, 1]])) ]

Ixx = Function(varDom = ([x, y], [row, col]), Float, "Ixx")
Ixx.defn = [ Case(c, Ix(x, y) * Ix(x, y)) ]

Iyy = Function(varDom = ([x, y], [row, col]), Float, "Iyy")
Iyy.defn = [ Case(c, Iy(x, y) * Iy(x, y)) ]

Ixy = Function(varDom = ([x, y], [row, col]), Float, "Ixy")
Ixy.defn = [ Case(c, Ix(x, y) * Iy(x, y)) ]

Sxx = Function(varDom = ([x, y], [row, col]), Float, "Sxx")
Syy = Function(varDom = ([x, y], [row, col]), Float, "Syy")
Sxy = Function(varDom = ([x, y], [row, col]), Float, "Sxy")
for pair in [(Sxx, Ixx), (Syy, Iyy), (Sxy, Ixy)]:
    pair[0].defn = [ Case(cb, Stencil(pair[1], 1, \
                                       [[1, 1, 1], \
                                        [1, 1, 1], \
                                        [1, 1, 1]])) ]

Det = Function(varDom = ([x, y], [row, col]), Float, "det")
d = Sxx(x, y) * Syy(x, y) - Sxy(x, y) * Sxy(x, y)
Det.defn = [ Case(cb, d) ]

Trace = Function(varDom = ([x, y], [row, col]), Float, "trace")
Trace.defn = [ Case(cb, Sxx(x, y) + Syy(x, y)) ]

Harris = Function(varDom = ([x, y], [row, col]), Float, "harris")
coarsity = Det(x, y) - 0.04 * Trace(x, y) * Trace(x, y)
Harris.defn = [case (cb, Select ( Condition \
	( coarsity , '>'  , 10000 ) , 255, 0 ) ) ]


==> code/sobel-codes/Analysis.cpp <==
#include <hls_stream.h>
#include <malloc.h>
#include <cmath>
#include <arith.h>

void sobel_x(hls::stream<typ> & img, hls::stream<typ> & sobel_x_out)
{
  const int  _ct0 = (2 + R);
  const int  _ct1 = (2 + C);
  hls::stream<typ> Ix_out_stream;
  hls::stream<typ> img_Iy_stream;
  typ  Ix_img_LBuffer[3][_ct1];
  typ  Ix_img_WBuffer[3][3];
  typ  Ix_img_Coeff[3][3];
  
  for (int  _ci0 = 0; (_ci0 <= (_ct0 - 1)); _ci0 = (_ci0 + 1))
  {
    for (int  _ci1 = 0; (_ci1 <= (_ct1 - 1)); _ci1 = (_ci1 + 1))
    {
      
      data_t img_in_val = img.read();

      for(int i=0;i<3-1;i++){
      	Ix_img_LBuffer[i][_ci1] = Ix_img_LBuffer[i+1][_ci1];
      }
      Ix_img_LBuffer[3-1][_ci1] = img_in_val;

      for(int i=0;i<3;i++){
      	for(int j=3-1;j>0;j--){
      		Ix_img_WBuffer[i][j] = Ix_img_WBuffer[i][j-1];
      	}
      }
      
      for(int i=0;i<3;i++){
      	Ix_img_WBuffer[i][0] = Ix_img_LBuffer[i][_ci1];
      }

      if(_ci1>=3-1 && _ci0>=3-1)
      {
      	if (((((_ci0 >= 1) && (_ci0 <= R)) && (_ci1 <= C)) && (_ci1 >= 1)))
          {
            sobel_x_out.write(((((((Ix_img_WBuffer[0][0] * -0.0833) 
            + (Ix_img_WBuffer[0][2] * 0.0833)) + (Ix_img_WBuffer[1][0] * -0.166))
            + (Ix_img_WBuffer[1][2] * 0.166)) + (Ix_img_WBuffer[2][0] * -0.0833))
            + (Ix_img_WBuffer[2][2] * 0.0833)));
          }
      }
    }
  }
}

==> code/sobel-codes/arith.h <==
#include <cmath>
#include <fstream>
#include <cstdio>
#include <cstdlib>
#include <iostream>
#include "hls_stream.h"
#include "ap_fixed.h"
#include "ap_int.h"

// Image Size
#define C 1920
#define R 1080

//--------------------Switch for Affine and Interval analysis libraries----------------------
#include <yalaa.hpp>
typedef yalaa::details::double_iv_t iv_t;
typedef yalaa::aff_e_d typ;  
//---------------------or------------------------
#include <Easyval.hpp>
typedef Easyval typ;  

void pipeline_harris(hls::stream<typ> & img, hls::stream<typ> & harris);

==> code/sobel-codes/full harris codes/Main.py <==
import sys
import subprocess

sys.path.insert(0, '../')

import impipe
import poly as opt


def test_fullpipe_harris():
    R = impipe.Parameter(impipe.Int, "R")
    C = impipe.Parameter(impipe.Int, "C")
    x = impipe.Variable(impipe.Int, "x")
    y = impipe.Variable(impipe.Int, "y")

    row = impipe.Interval(impipe.Int, 0, R + 1, 1)
    col = impipe.Interval(impipe.Int, 0, C + 1, 1)

    cond = impipe.Condition(x, '>=', 1) & impipe.Condition(x, '<=', R) & \
           impipe.Condition(y, '<=', C) & impipe.Condition(y, '>=', 1)

    condRed = impipe.Condition(x, '>=', 2) & impipe.Condition(x, '<=', R - 1) & \
              impipe.Condition(y, '<=', C - 1) & impipe.Condition(y, '>=', 2)

    img = impipe.Image(impipe.Float, "img", [R + 2, C + 2])

    Iy = impipe.Function(impipe.Float, "Iy")
    Iy.variableDomain = ([x, y], [row, col])
    Iy.definition = impipe.Case(cond, img(x - 1, y - 1) * (-1.0 / 12) + img(x - 1, y + 1) * (1.0 / 12) + \
                                img(x, y - 1) * (-2.0 / 12) + img(x, y + 1) * (2.0 / 12) + \
                                img(x + 1, y - 1) * (-1.0 / 12) + img(x + 1, y + 1) * (1.0 / 12))

    Ix = impipe.Function(impipe.Float, "Ix")
    Ix.variableDomain = ([x, y], [row, col])
    Ix.definition = impipe.Case(cond, img(x - 1, y - 1) * (-1.0 / 12) + img(x + 1, y - 1) * (1.0 / 12) + \
                                img(x - 1, y) * (-2.0 / 12) + img(x + 1, y) * (2.0 / 12) + \
                                img(x - 1, y + 1) * (-1.0 / 12) + img(x + 1, y + 1) * (1.0 / 12))

    Ixx = impipe.Function(impipe.Float, "Ixx")
    Ixx.variableDomain = ([x, y], [row, col])
    Ixx.definition = impipe.Case(cond, Ix(x, y) * Ix(x, y))

    Iyy = impipe.Function(impipe.Float, "Iyy")
    Iyy.variableDomain = ([x, y], [row, col])
    Iyy.definition = impipe.Case(cond, Iy(x, y) * Iy(x, y))

    Ixy = impipe.Function(impipe.Float, "Ixy")
    Ixy.variableDomain = ([x, y], [row, col])
    Ixy.definition = impipe.Case(cond, Ix(x, y) * Iy(x, y))

    Sxx = impipe.Function(impipe.Float, "Sxx")
    Sxx.variableDomain = ([x, y], [row, col])
    Sxx.definition = impipe.Case(condRed, Ixx(x - 1, y - 1) + Ixx(x - 1, y) + Ixx(x - 1, y + 1) + \
                                 Ixx(x, y - 1) + Ixx(x, y) + Ixx(x, y + 1) + \
                                 Ixx(x + 1, y - 1) + Ixx(x + 1, y) + Ixx(x + 1, y + 1))

    Syy = impipe.Function(impipe.Float, "Syy")
    Syy.variableDomain = ([x, y], [row, col])
    Syy.definition = impipe.Case(condRed, Iyy(x - 1, y - 1) + Iyy(x - 1, y) + Iyy(x - 1, y + 1) + \
                                 Iyy(x, y - 1) + Iyy(x, y) + Iyy(x, y + 1) + \
                                 Iyy(x + 1, y - 1) + Iyy(x + 1, y) + Iyy(x + 1, y + 1))

    Sxy = impipe.Function(impipe.Float, "Sxy")
    Sxy.variableDomain = ([x, y], [row, col])
    Sxy.definition = impipe.Case(condRed, Ixy(x - 1, y - 1) + Ixy(x - 1, y) + Ixy(x - 1, y + 1) + \
                                 Ixy(x, y - 1) + Ixy(x, y) + Ixy(x, y + 1) + \
                                 Ixy(x + 1, y - 1) + Ixy(x + 1, y) + Ixy(x + 1, y + 1))

    det = impipe.Function(impipe.Float, "det")
    det.variableDomain = ([x, y], [row, col])
    det.definition = impipe.Case(condRed, Sxx(x, y) * Syy(x, y) - Sxy(x, y) * Sxy(x, y))

    trace = impipe.Function(impipe.Float, "trace")
    trace.variableDomain = ([x, y], [row, col])
    trace.definition = impipe.Case(condRed, Sxx(x, y) + Syy(x, y))

    harris = impipe.Function(impipe.Float, "harris")
    harris.variableDomain = ([x, y], [row, col])
    harris.definition = impipe.Case(condRed, det(x, y) - 0.04 * trace(x, y) * trace(x, y))

    paramEstimates = [(R, 6400), (C, 6400)]
    paramConstraints = [impipe.Condition(R, '>=', 1), impipe.Condition(C, '>=', 1)]
    fullpipe = impipe.buildPipeLine([harris], paramConstraints,
                                    paramEstimates,
                                    tileSizes=[32, 256, 256],
                                    inlineDirectives=[Ix, Iy, Ixx, Iyy, Ixy, Sxx, Syy, Sxy, det, trace])
    # for s in fullpipe.stages:
    #    print fullpipe.stages[s]
    fullpipe.ASTWalk()
    a = fullpipe.generateCHardware().__str__()
    try:
        cfile = open('harris.cpp', 'w')
        cfile.write(a)
        cfile.close()
        # subprocess.check_output('icpc -openmp -O3 -xhost -vec-report harris.cpp test.fullpipe.tmp.cpp -L /usr/local/lib/ -lopencv_imgproc -lopencv_core -lopencv_highgui -o tmp -DANALYZE -DNRUNS=5', shell=True)
        # subprocess.check_output('g++ -fopenmp -O3 harris.cpp test.fullpipe.tmp.cpp -L /usr/local/lib/ -lopencv_imgproc -lopencv_core -lopencv_highgui -o tmp -DANALYZE -DNRUNS=5 -DSHOW', shell=True)

        # for t in [1, 2, 4, 8, 16]:
        #    out = subprocess.check_output('OMP_NUM_THREADS=' + str(t) + ' GOMP_CPU_AFFINITY=0-15 ' + './tmp', shell=True)
        #    print out
    finally:
        # subprocess.check_output('rm -rf tmp test.fullpipe.tmp.cpp', shell=True)
        # subprocess.check_output('rm -rf tmp', shell=True)
        # pass
        print ("Process Complete")

test_fullpipe_harris()

==> code/sobel-codes/full harris codes/harris.cpp <==
#include <hls_stream.h>
#include <malloc.h>
#include <cmath>
#define C 2048
#define R 2048
typedef float data_t;
void pipeline_harris(hls::stream<float> & img, hls::stream<float> & harris)
{
  const int  _ct0 = (2 + R);
  const int  _ct1 = (2 + C);
  hls::stream<float32> Ix_out_stream;
  hls::stream<float32> img_Iy_stream;
  float  Ix_img_LBuffer[3.003][_ct1];
  float  Ix_img_WBuffer[3][3];
  float  Ix_img_Coeff[3][3];
  for (int  _ci0 = 0; (_ci0 <= (_ct0 - 1)); _ci0 = (_ci0 + 1))
  {
    for (int  _ci1 = 0; (_ci1 <= (_ct1 - 1)); _ci1 = (_ci1 + 1))
    {
      
data_t img_in_val = img.read();


for(int i=0;i<3.003-1;i++){
	Ix_img_LBuffer[i][_ci1] = Ix_img_LBuffer[i+1][_ci1];
}
Ix_img_LBuffer[3.003-1][_ci1] = img_in_val;

for(int i=0;i<3;i++){
	for(int j=3-1;j>0;j--){
		Ix_img_WBuffer[i][j] = Ix_img_WBuffer[i][j-1];
	}
}
for(int i=0;i<3;i++){
	Ix_img_WBuffer[i][0] = Ix_img_LBuffer[i][_ci1];
}


if(_ci1>=3-1 && _ci0>=3.003-1)
{
	if (((((_ci0 >= 1) && (_ci0 <= R)) && (_ci1 <= C)) && (_ci1 >= 1)))
{
  Ix_out_stream.write(((((((Ix_img_WBuffer[0][0] * -0.08333333333333333) + (Ix_img_WBuffer[0][2] * 0.08333333333333333)) + (Ix_img_WBuffer[1][0] * -0.16666666666666666)) + (Ix_img_WBuffer[1][2] * 0.16666666666666666)) + (Ix_img_WBuffer[2][0] * -0.08333333333333333)) + (Ix_img_WBuffer[2][2] * 0.08333333333333333)));
}
}

{
  img_Iy_stream.write(img_in_val);
}
    }
  }
  const int  _ct2 = (2 + R);
  const int  _ct3 = (2 + C);
  hls::stream<float32> Iy_out_stream;
  float  Iy_img_LBuffer[3.003][_ct3];
  float  Iy_img_WBuffer[3][3];
  float  Iy_img_Coeff[3][3];
  for (int  _ci2 = 0; (_ci2 <= (_ct2 - 1)); _ci2 = (_ci2 + 1))
  {
    for (int  _ci3 = 0; (_ci3 <= (_ct3 - 1)); _ci3 = (_ci3 + 1))
    {
      
data_t img_in_val = img_Iy_stream.read();


for(int i=0;i<3.003-1;i++){
	Iy_img_LBuffer[i][_ci3] = Iy_img_LBuffer[i+1][_ci3];
}
Iy_img_LBuffer[3.003-1][_ci3] = img_in_val;

for(int i=0;i<3;i++){
	for(int j=3-1;j>0;j--){
		Iy_img_WBuffer[i][j] = Iy_img_WBuffer[i][j-1];
	}
}
for(int i=0;i<3;i++){
	Iy_img_WBuffer[i][0] = Iy_img_LBuffer[i][_ci3];
}


if(_ci3>=3-1 && _ci2>=3.003-1)
{
	if (((((_ci2 >= 1) && (_ci2 <= R)) && (_ci3 <= C)) && (_ci3 >= 1)))
{
  Iy_out_stream.write(((((((Iy_img_WBuffer[0][0] * -0.08333333333333333) + (Iy_img_WBuffer[2][0] * 0.08333333333333333)) + (Iy_img_WBuffer[0][1] * -0.16666666666666666)) + (Iy_img_WBuffer[2][1] * 0.16666666666666666)) + (Iy_img_WBuffer[0][2] * -0.08333333333333333)) + (Iy_img_WBuffer[2][2] * 0.08333333333333333)));
}
}
    }
  }
  const int  _ct4 = (2 + R);
  const int  _ct5 = (2 + C);
  hls::stream<float32> Ixx_out_stream;
  hls::stream<float32> Ix_Ixy_stream;
  for (int  _ci4 = 0; (_ci4 <= (_ct4 - 1)); _ci4 = (_ci4 + 1))
  {
    for (int  _ci5 = 0; (_ci5 <= (_ct5 - 1)); _ci5 = (_ci5 + 1))
    {
      
data_t Ix_in_val = Ix_out_stream.read();


if (((((_ci4 >= 1) && (_ci4 <= R)) && (_ci5 <= C)) && (_ci5 >= 1)))
{
  Ixx_out_stream.write((Ix_in_val * Ix_in_val));
}
{
  Ix_Ixy_stream.write(Ix_in_val);
}
    }
  }
  const int  _ct6 = (2 + R);
  const int  _ct7 = (2 + C);
  hls::stream<float32> Ixy_out_stream;
  hls::stream<float32> Iy_Iyy_stream;
  for (int  _ci6 = 0; (_ci6 <= (_ct6 - 1)); _ci6 = (_ci6 + 1))
  {
    for (int  _ci7 = 0; (_ci7 <= (_ct7 - 1)); _ci7 = (_ci7 + 1))
    {
      
data_t Ix_in_val = Ix_Ixy_stream.read();
data_t Iy_in_val = Iy_out_stream.read();



if(_ci7>=0-1 && _ci6>=0-1)
{
	if (((((_ci6 >= 1) && (_ci6 <= R)) && (_ci7 <= C)) && (_ci7 >= 1)))
{
  Ixy_out_stream.write((Ix_in_val * Iy_in_val));
}
}

{
  Iy_Iyy_stream.write(Iy_in_val);
}
    }
  }
  const int  _ct8 = (2 + R);
  const int  _ct9 = (2 + C);
  hls::stream<float32> Iyy_out_stream;
  for (int  _ci8 = 0; (_ci8 <= (_ct8 - 1)); _ci8 = (_ci8 + 1))
  {
    for (int  _ci9 = 0; (_ci9 <= (_ct9 - 1)); _ci9 = (_ci9 + 1))
    {
      
data_t Iy_in_val = Iy_Iyy_stream.read();


if (((((_ci8 >= 1) && (_ci8 <= R)) && (_ci9 <= C)) && (_ci9 >= 1)))
{
  Iyy_out_stream.write((Iy_in_val * Iy_in_val));
}
    }
  }
  const int  _ct10 = (2 + R);
  const int  _ct11 = (2 + C);
  hls::stream<float32> Sxx_out_stream;
  float  Sxx_Ixx_LBuffer[3.003][_ct11];
  float  Sxx_Ixx_WBuffer[3][3];
  float  Sxx_Ixx_Coeff[3][3];
  for (int  _ci10 = 0; (_ci10 <= (_ct10 - 1)); _ci10 = (_ci10 + 1))
  {
    for (int  _ci11 = 0; (_ci11 <= (_ct11 - 1)); _ci11 = (_ci11 + 1))
    {
      
data_t Ixx_in_val = Ixx_out_stream.read();


for(int i=0;i<3.003-1;i++){
	Sxx_Ixx_LBuffer[i][_ci11] = Sxx_Ixx_LBuffer[i+1][_ci11];
}
Sxx_Ixx_LBuffer[3.003-1][_ci11] = Ixx_in_val;

for(int i=0;i<3;i++){
	for(int j=3-1;j>0;j--){
		Sxx_Ixx_WBuffer[i][j] = Sxx_Ixx_WBuffer[i][j-1];
	}
}
for(int i=0;i<3;i++){
	Sxx_Ixx_WBuffer[i][0] = Sxx_Ixx_LBuffer[i][_ci11];
}


if(_ci11>=3-1 && _ci10>=3.003-1)
{
	if (((((_ci10 >= 2) && (_ci10 <= (-1 + R))) && (_ci11 <= (-1 + C))) && (_ci11 >= 2)))
{
  Sxx_out_stream.write(((((((((Sxx_Ixx_WBuffer[0][0] + Sxx_Ixx_WBuffer[1][0]) + Sxx_Ixx_WBuffer[2][0]) + Sxx_Ixx_WBuffer[0][1]) + Sxx_Ixx_WBuffer[1][1]) + Sxx_Ixx_WBuffer[2][1]) + Sxx_Ixx_WBuffer[0][2]) + Sxx_Ixx_WBuffer[1][2]) + Sxx_Ixx_WBuffer[2][2]));
}
}
    }
  }
  const int  _ct12 = (2 + R);
  const int  _ct13 = (2 + C);
  hls::stream<float32> Sxy_out_stream;
  float  Sxy_Ixy_LBuffer[3.003][_ct13];
  float  Sxy_Ixy_WBuffer[3][3];
  float  Sxy_Ixy_Coeff[3][3];
  for (int  _ci12 = 0; (_ci12 <= (_ct12 - 1)); _ci12 = (_ci12 + 1))
  {
    for (int  _ci13 = 0; (_ci13 <= (_ct13 - 1)); _ci13 = (_ci13 + 1))
    {
      
data_t Ixy_in_val = Ixy_out_stream.read();


for(int i=0;i<3.003-1;i++){
	Sxy_Ixy_LBuffer[i][_ci13] = Sxy_Ixy_LBuffer[i+1][_ci13];
}
Sxy_Ixy_LBuffer[3.003-1][_ci13] = Ixy_in_val;

for(int i=0;i<3;i++){
	for(int j=3-1;j>0;j--){
		Sxy_Ixy_WBuffer[i][j] = Sxy_Ixy_WBuffer[i][j-1];
	}
}
for(int i=0;i<3;i++){
	Sxy_Ixy_WBuffer[i][0] = Sxy_Ixy_LBuffer[i][_ci13];
}


if(_ci13>=3-1 && _ci12>=3.003-1)
{
	if (((((_ci12 >= 2) && (_ci12 <= (-1 + R))) && (_ci13 <= (-1 + C))) && (_ci13 >= 2)))
{
  Sxy_out_stream.write(((((((((Sxy_Ixy_WBuffer[0][0] + Sxy_Ixy_WBuffer[1][0]) + Sxy_Ixy_WBuffer[2][0]) + Sxy_Ixy_WBuffer[0][1]) + Sxy_Ixy_WBuffer[1][1]) + Sxy_Ixy_WBuffer[2][1]) + Sxy_Ixy_WBuffer[0][2]) + Sxy_Ixy_WBuffer[1][2]) + Sxy_Ixy_WBuffer[2][2]));
}
}
    }
  }
  const int  _ct14 = (2 + R);
  const int  _ct15 = (2 + C);
  hls::stream<float32> Syy_out_stream;
  float  Syy_Iyy_LBuffer[3.003][_ct15];
  float  Syy_Iyy_WBuffer[3][3];
  float  Syy_Iyy_Coeff[3][3];
  for (int  _ci14 = 0; (_ci14 <= (_ct14 - 1)); _ci14 = (_ci14 + 1))
  {
    for (int  _ci15 = 0; (_ci15 <= (_ct15 - 1)); _ci15 = (_ci15 + 1))
    {
      
data_t Iyy_in_val = Iyy_out_stream.read();


for(int i=0;i<3.003-1;i++){
	Syy_Iyy_LBuffer[i][_ci15] = Syy_Iyy_LBuffer[i+1][_ci15];
}
Syy_Iyy_LBuffer[3.003-1][_ci15] = Iyy_in_val;

for(int i=0;i<3;i++){
	for(int j=3-1;j>0;j--){
		Syy_Iyy_WBuffer[i][j] = Syy_Iyy_WBuffer[i][j-1];
	}
}
for(int i=0;i<3;i++){
	Syy_Iyy_WBuffer[i][0] = Syy_Iyy_LBuffer[i][_ci15];
}


if(_ci15>=3-1 && _ci14>=3.003-1)
{
	if (((((_ci14 >= 2) && (_ci14 <= (-1 + R))) && (_ci15 <= (-1 + C))) && (_ci15 >= 2)))
{
  Syy_out_stream.write(((((((((Syy_Iyy_WBuffer[0][0] + Syy_Iyy_WBuffer[1][0]) + Syy_Iyy_WBuffer[2][0]) + Syy_Iyy_WBuffer[0][1]) + Syy_Iyy_WBuffer[1][1]) + Syy_Iyy_WBuffer[2][1]) + Syy_Iyy_WBuffer[0][2]) + Syy_Iyy_WBuffer[1][2]) + Syy_Iyy_WBuffer[2][2]));
}
}
    }
  }
  const int  _ct16 = (2 + R);
  const int  _ct17 = (2 + C);
  hls::stream<float32> det_out_stream;
  hls::stream<float32> Sxx_trace_stream;
  hls::stream<float32> Syy_trace_stream;
  for (int  _ci16 = 0; (_ci16 <= (_ct16 - 1)); _ci16 = (_ci16 + 1))
  {
    for (int  _ci17 = 0; (_ci17 <= (_ct17 - 1)); _ci17 = (_ci17 + 1))
    {
      
data_t Sxy_in_val = Sxy_out_stream.read();
data_t Syy_in_val = Syy_out_stream.read();
data_t Sxx_in_val = Sxx_out_stream.read();



if(_ci17>=0-1 && _ci16>=0-1)
{
	
if(_ci17>=0-1 && _ci16>=0-1)
{
	if (((((_ci16 >= 2) && (_ci16 <= (-1 + R))) && (_ci17 <= (-1 + C))) && (_ci17 >= 2)))
{
  det_out_stream.write(((Sxx_in_val * Syy_in_val) - (Sxy_in_val * Sxy_in_val)));
}
}

}

{
  Sxx_trace_stream.write(Sxx_in_val);
  Syy_trace_stream.write(Syy_in_val);
}
    }
  }
  const int  _ct18 = (2 + R);
  const int  _ct19 = (2 + C);
  hls::stream<float32> trace_out_stream;
  for (int  _ci18 = 0; (_ci18 <= (_ct18 - 1)); _ci18 = (_ci18 + 1))
  {
    for (int  _ci19 = 0; (_ci19 <= (_ct19 - 1)); _ci19 = (_ci19 + 1))
    {
      
data_t Sxx_in_val = Sxx_trace_stream.read();
data_t Syy_in_val = Syy_trace_stream.read();



if(_ci19>=0-1 && _ci18>=0-1)
{
	if (((((_ci18 >= 2) && (_ci18 <= (-1 + R))) && (_ci19 <= (-1 + C))) && (_ci19 >= 2)))
{
  trace_out_stream.write((Sxx_in_val + Syy_in_val));
}
}
    }
  }
  const int  _ct20 = (2 + R);
  const int  _ct21 = (2 + C);
  for (int  _ci20 = 0; (_ci20 <= (_ct20 - 1)); _ci20 = (_ci20 + 1))
  {
    for (int  _ci21 = 0; (_ci21 <= (_ct21 - 1)); _ci21 = (_ci21 + 1))
    {
      
data_t det_in_val = det_out_stream.read();
data_t trace_in_val = trace_out_stream.read();



if(_ci21>=0-1 && _ci20>=0-1)
{
	if (((((_ci20 >= 2) && (_ci20 <= (-1 + R))) && (_ci21 <= (-1 + C))) && (_ci21 >= 2)))
{
  harris.write((det_in_val - ((0.04 * trace_in_val) * trace_in_val)));
}
}
    }
  }
}

==> code/sobel-codes/sobel.cpp <==
#include <hls_stream.h>
#include <malloc.h>
#include <cmath>
#include <arith.h>

void sobel_x(hls::stream<float> & img, hls::stream<float> & sobel_x_out) {
  const int  _ct0 = (2 + R);
  const int  _ct1 = (2 + C);
  hls::stream<float32> Ix_out_stream;
  hls::stream<float32> img_Iy_stream;
  float  Ix_img_LBuffer[3][_ct1];
  float  Ix_img_WBuffer[3][3];
  float  Ix_img_Coeff[3][3];
  
  for (int  _ci0 = 0; (_ci0 <= (_ct0 - 1)); _ci0 = (_ci0 + 1))
  {
    for (int  _ci1 = 0; (_ci1 <= (_ct1 - 1)); _ci1 = (_ci1 + 1))
    {
      
      data_t img_in_val = img.read();

      for(int i=0;i<3-1;i++){
      	Ix_img_LBuffer[i][_ci1] = Ix_img_LBuffer[i+1][_ci1];
      }
      Ix_img_LBuffer[3-1][_ci1] = img_in_val;

      for(int i=0;i<3;i++){
      	for(int j=3-1;j>0;j--){
      		Ix_img_WBuffer[i][j] = Ix_img_WBuffer[i][j-1];
      	}
      }
      
      for(int i=0;i<3;i++){
      	Ix_img_WBuffer[i][0] = Ix_img_LBuffer[i][_ci1];
      }

      if(_ci1>=3-1 && _ci0>=3-1)
      {
      	if (((((_ci0 >= 1) && (_ci0 <= R)) && (_ci1 <= C)) && (_ci1 >= 1)))
          {
            sobel_x_out.write(((((((Ix_img_WBuffer[0][0] * -0.0833) 
            + (Ix_img_WBuffer[0][2] * 0.0833)) + (Ix_img_WBuffer[1][0] * -0.166))
            + (Ix_img_WBuffer[1][2] * 0.166)) + (Ix_img_WBuffer[2][0] * -0.0833))
            + (Ix_img_WBuffer[2][2] * 0.0833)));
          }
      }
    }
  }
}


==> code/sobel-codes/sobel_x.cpp <==
#include <hls_stream.h>
#include <malloc.h>
#include <cmath>
#include <arith.h>

void sobel_x(hls::stream<float> & img, hls::stream<float> & sobel_x_out) {
  const int  _ct0 = (2 + R);
  const int  _ct1 = (2 + C);
  hls::stream<float32> Ix_out_stream;
  hls::stream<float32> img_Iy_stream;
  float  Ix_img_LBuffer[3][_ct1];
  float  Ix_img_WBuffer[3][3];
  float  Ix_img_Coeff[3][3];
  
  for (int  _ci0 = 0; (_ci0 <= (_ct0 - 1)); _ci0 = (_ci0 + 1))
  {
    for (int  _ci1 = 0; (_ci1 <= (_ct1 - 1)); _ci1 = (_ci1 + 1))
    {
      
      data_t img_in_val = img.read();

      for(int i=0;i<3-1;i++){
      	Ix_img_LBuffer[i][_ci1] = Ix_img_LBuffer[i+1][_ci1];
      }
      Ix_img_LBuffer[3-1][_ci1] = img_in_val;

      for(int i=0;i<3;i++){
      	for(int j=3-1;j>0;j--){
      		Ix_img_WBuffer[i][j] = Ix_img_WBuffer[i][j-1];
      	}
      }
      
      for(int i=0;i<3;i++){
      	Ix_img_WBuffer[i][0] = Ix_img_LBuffer[i][_ci1];
      }

      if(_ci1>=3-1 && _ci0>=3-1)
      {
      	if (((((_ci0 >= 1) && (_ci0 <= R)) && (_ci1 <= C)) && (_ci1 >= 1)))
          {
            sobel_x_out.write(((((((Ix_img_WBuffer[0][0] * -0.0833) 
            + (Ix_img_WBuffer[0][2] * 0.0833)) + (Ix_img_WBuffer[1][0] * -0.166))
            + (Ix_img_WBuffer[1][2] * 0.166)) + (Ix_img_WBuffer[2][0] * -0.0833))
            + (Ix_img_WBuffer[2][2] * 0.0833)));
          }
      }
    }
  }
}


==> code/sobel-codes/sobel_x.py <==
R = impipe.Parameter(impipe.Int, "R")
C = impipe.Parameter(impipe.Int, "C")
x = impipe.Variable(impipe.Int, "x")
y = impipe.Variable(impipe.Int, "y")

row = impipe.Interval(impipe.Int, 0, R + 1, 1)
col = impipe.Interval(impipe.Int, 0, C + 1, 1)

cond = impipe.Condition(x, '>=', 1) & impipe.Condition(x, '<=', R) & \
       impipe.Condition(y, '<=', C) & impipe.Condition(y, '>=', 1)
img = impipe.Image(impipe.Float, "img", [R + 2, C + 2])

Ix = impipe.Function(impipe.Float, "Ix")
Ix.variableDomain = ([x, y], [row, col])
Ix.definition = impipe.Case(cond, img(x - 1, y - 1) * (-1.0 / 12) + img(x - 1, y + 1) * (1.0 / 12) + \
                            img(x, y - 1) * (-2.0 / 12) + img(x, y + 1) * (2.0 / 12) + \
                            img(x + 1, y - 1) * (-1.0 / 12) + img(x + 1, y + 1) * (1.0 / 12))


==> code/unsharp.py <==
# Pipeline
blurx = Function([c, x, y], [cr, xrow, xcol],
                 Float, "blurx")
blurx.defn = [ Stencil(img(c, x, y), 1.0/16,
                       [[1], [4], [6], [4], [1]]) ]

blury = Function([c, x, y], [cr, yrow, ycol],
                 Float, "blury")
blury.defn = [ Stencil(blurx(c, x, y), 1.0/16,
                       [[1, 4, 6, 4, 1]]) ]

sharpen = Function([c, x, y], [cr, yrow, ycol],
                   Float, "sharpen")
sharpen.defn = [ img(c, x, y) * ( 1 + weight ) \
               + blury(c, x, y) * ( -weight ) ]

masked = Function([c, x, y], [cr, yrow, ycol],
                  Float, "mask")
absv = Abs((img(c, x, y) - blury(c, x, y)))
masked.defn = [ Select(Condition(absv, '<',thresh),
                       img(c, x, y),
                       sharpen(c, x, y) ) ]



==> code/unsharp_full.py <==
# Params
R = Parameter(Int, "R")
C = Parameter(Int, "C")
thresh = Parameter(Float, "thresh")
weight = Parameter(Float, "weight")

# Vars
x = Variable(Int, "x")
y = Variable(Int, "y")
c = Variable(Int, "c")

# Input Image
img = Image(Float, "input", [3, R+4, C+4])

# Intervals
cr = Interval(Int, 0, 2, 1)
xrow = Interval(Int, 2, R+1, 1)
xcol = Interval(Int, 0, C+3, 1)
yrow = Interval(Int, 2, R+1, 1)
ycol = Interval(Int, 2, C+1, 1)

# Pipeline
blurx = Function([c, x, y], [cr, xrow, xcol],
                 Float, "blurx")
blurx.defn = [ Stencil(img(c, x, y), 1.0/16,
                       [[1], [4], [6], [4], [1]]) ]

blury = Function([c, x, y], [cr, yrow, ycol],
                 Float, "blury")
blury.defn = [ Stencil(blurx(c, x, y), 1.0/16,
                       [[1, 4, 6, 4, 1]]) ]

sharpen = Function([c, x, y], [cr, yrow, ycol],
                   Float, "sharpen")
sharpen.defn = [ img(c, x, y) * ( 1 + weight ) \
               + blury(c, x, y) * ( -weight ) ]

masked = Function([c, x, y], [cr, yrow, ycol],
                  Float, "mask")
absv = Abs((img(c, x, y) - blury(c, x, y)))
masked.defn = [ Select(Condition(absv, '<',thresh),
                       img(c, x, y),
                       sharpen(c, x, y) ) ]

==> files/conv.py <==
def conv(parent_max,parent_min,m,n,solver,coefficients):
	# The stencil dimention is mxn
	# Clone variables with parent max and min ranges created
	input_clones[m][n] = create_clones(parent_max,parent_min)
	# Instantiate a Z3 bit-vector type variable
	Z3_BitVec_variable = BitVec_var
	# Expression for a convolution operation
	Z3_BitVec_variable = sigma(input_clones[i][j]*coefficients[i][j])
	# Following functions solves for the upper and lower bounds 
	upper_bound = find_upper(solver,Z3_BitVec_variable)
	lower_bound = find_lower(solver,Z3_BitVec_variable)
	return Z3_BitVec_variable, upper_bound, lower_bound

==> files/data.py <==
# stage Ix
mat_Ix, rmaxIx, rminIx = \
conv(img_max,img_min,3,3,"Ix",s_Ix,(1),(0),(-1),(2),(0),(-2),(1),(0),(-1),(0.0833))

# stage Iy
mat_Iy, rmaxIy, rminIy = \
conv(img_max,img_min,3,3,"Iy",s_Iy,(1),(2),(1),(0),(0),(0),(-1),(-2),(-1),(0.0833))

# stage Iyy
s_Iyy.add(s_Iy.assertions())
mat_Iyy, rmaxIyy, rminIyy = pwise('mat_Iy[i][j]**2', "Iyy",s_Iyy)

# stage Ixx
s_Ixx.add(s_Ix.assertions())
mat_Ixx, rmaxIxx, rminIxx = pwise('mat_Ix[i][j]**2', "Ixx",s_Ixx)

# stage denom
s_Denom.add(s_Ixx.assertions())
s_Denom.add(s_Iyy.assertions())
mat_Denom, rmaxDenom, rminDenom = pwise('4 + mat_Ixx[i][j] + mat_Iyy[i][j]', "Denom", s_Denom)

# stage Cmny
s_Cmny.add(s_Denom.assertions())
s_Cmny.add(s_Iy.assertions())
mat_Cmny, rmaxCmny, rminCmny = pwise('mat_Iy[i][j] / mat_Denom[i][j]', "Commony", s_Cmny)

# stage Cmnx
s_Cmnx.add(s_Denom.assertions())
s_Cmnx.add(s_Ix.assertions())
mat_Cmnx, rmaxCmnx, rminCmnx = pwise('mat_Ix[i][j] / mat_Denom[i][j]', "CommonX", s_Cmnx)

# stage It
s_It.add(s_img.assertions())
s_It.add(s_img_2.assertions())
mat_It, rmaxIt, rminIt = pwise('mat_img[i][j] - mat_img_2[i][j]', "It",s_It)

# stage Vx0
s_Vx0.add(s_Cmnx.assertions())
s_Vx0.add(s_It.assertions())
mat_Vx0, rmaxVx0, rminVx0 = pwise('-(mat_It[i][j] * mat_Cmnx[i][j])', "Vx0",s_Vx0)

# stage Vy0
s_Vy0.add(s_Cmny.assertions())
s_Vy0.add(s_It.assertions())
mat_Vy0, rmaxVy0, rminVy0 = pwise('-(mat_It[i][j] * mat_Cmny[i][j])', "Vy0",s_Vy0)

# Averaging stage
...
# Iteration 1
...
# Iteration 2 and so-on
...

==> files/pwise.py <==
def pwise(expression_string,solver):
	# Instantiate a Z3 bit-vector type variable
	Z3_BitVec_variable = BitVec_var
	# Converts the expression string to a python expression
	Z3_BitVec_variable = evalualte(expression_string)
	# Following functions solves for the upper and lower bounds 
	upper_bound = find_upper(solver,Z3_BitVec_variable)
	lower_bound = find_lower(solver,Z3_BitVec_variable)
	return Z3_BitVec_variable, upper_bound, lower_bound 

